On the stability of strong-stability-preserving modified Patankar Runge-Kutta schemes

In this paper, we perform stability analysis for a class of second and third order accurate strong-stability-preserving modified Patankar Runge-Kutta (SSPMPRK) schemes, which were introduced in [4,5] and can be used to solve convection equations with stiff source terms, such as reactive Euler equations, with guaranteed positivity under the standard CFL condition due to the convection terms only. The analysis allows us to identify the range of free parameters in these SSPMPRK schemes in order to ensure stability. Numerical experiments are provided to demonstrate the validity of the analysis.

==> StabRegionSSPMPRK2.m <==
clear, close all;
range=15;
x=linspace(-range,0,100);
y=linspace(-range,range,100);
[X,Y]=meshgrid(x,y);
alpha=0.2;
beta=3;
Z=abs((-2 + (2*alpha*beta^2 - 2*alpha*beta + 1)*(X+1i*Y).^2 - 2*beta*(alpha - 1)*(X+1i*Y))./(2*(1 + (alpha*beta - 1)*(X+1i*Y)).*(beta*(X+1i*Y) - 1)));
Z=1./Z;
fig1=contourf(X,Y,Z,[1 1])
set(gca,'ydir','reverse')
colormap("gray");
set(gca,'YAxisLocation','right')
hold on
fplot(@(x) -1/6*x,[-15 0],Color=[1 0 0])
plot([-12 -11], [2 11/6],'x','MarkerSize',8, Color=[1 0 0],LineWidth=1)
text(-12.6, 3.5,'$z_1$', Color=[1 0 0],Interpreter='latex', LineWidth=1, FontSize=14)
text(-10.7, 2.8,'$z_2$', Color=[1 0 0],Interpreter='latex',LineWidth=1, FontSize=14)

fplot(@(x) 0*x,[-15 0],Color=[0 0 1])
plot([-12.5 -11.5], [0 0],'x','MarkerSize',8, Color=[0 0 1],LineWidth=1)
text(-13,-0.8,'$z_3$', Color=[0 0 1],Interpreter='latex', LineWidth=1, FontSize=14)
text(-11, -0.8,'$z_4$', Color=[0 0 1],Interpreter='latex',LineWidth=1, FontSize=14)
xlabel('Re$(z)$', Interpreter='latex', LineWidth=1, FontSize=14)
ylabel('Im$(z)$', Interpreter='latex', LineWidth=1, FontSize=14)



